First Measurement of Energy-Dependent Inclusive Muon Neutrino Charged-Current Cross Sections on Argon with the MicroBooNE Detector

We report a measurement of the energy-dependent total charged-current cross section $\sigma\left(E_\nu\right)$ for inclusive muon neutrinos scattering on argon, as well as measurements of flux-averaged differential cross sections as a function of muon energy and hadronic energy transfer ($\nu$). Data corresponding to 5.3$\times$10$^{19}$ protons on target of exposure were collected using the MicroBooNE liquid argon time projection chamber located in the Fermilab Booster Neutrino Beam with a mean neutrino energy of approximately 0.8 GeV. The mapping between the true neutrino energy $E_\nu$ and reconstructed neutrino energy $E^{rec}_\nu$ and between the energy transfer $\nu$ and reconstructed hadronic energy $E^{rec}_{had}$ are validated by comparing the data and Monte Carlo (MC) predictions. In particular, the modeling of the missing hadronic energy and its associated uncertainties are verified by a new method that compares the $E^{rec}_{had}$ distributions between data and an MC prediction after constraining the reconstructed muon kinematic distributions, energy and polar angle, to those of data. The success of this validation gives confidence that the missing energy in the MicroBooNE detector is well-modeled and underpins first-time measurements of both the total cross section $\sigma\left(E_\nu\right)$ and the differential cross section $d\sigma/d\nu$ on argon.

==> anc/microboone_cc_inclusive_addtl_smr_mat.txt <==
This file contains the additional smearing matrices for the three 
measurements of the muon-neutrino charged-current inclusive cross
section.

#numu CC inclusive total cross section per nucleon as a function
of neutrino energy (10 bins)
7.7193e-01	1.6067e-01	2.5056e-03	-2.3549e-02	-1.3922e-02	5.3099e-03	1.3827e-02	1.3296e-02	1.8587e-03	-1.3563e-02	
5.1029e-01	4.6149e-01	1.4382e-01	4.8657e-02	3.5189e-03	-1.2790e-02	-1.7596e-02	-1.1689e-02	2.0003e-03	1.7811e-02	
-1.2146e-03	4.8313e-01	3.0137e-01	2.0307e-01	6.7876e-02	-1.5387e-02	-3.1367e-02	-1.2405e-02	2.0622e-02	1.2695e-02	
-1.7011e-01	2.7494e-01	2.9489e-01	2.8457e-01	1.7260e-01	7.1278e-02	2.3583e-02	8.9150e-03	8.9130e-03	-1.0599e-02	
-1.7679e-02	2.0195e-02	1.3275e-01	2.4059e-01	2.7945e-01	2.3071e-01	1.3165e-01	3.7466e-02	-3.1675e-02	-1.6003e-02	
2.3539e-01	-2.0050e-01	-4.3079e-02	1.4648e-01	3.1638e-01	3.4103e-01	2.2967e-01	8.3719e-02	-2.9863e-02	-4.6007e-03	
3.1528e-01	-3.0813e-01	-9.6519e-02	9.7406e-02	2.6085e-01	3.1883e-01	2.6662e-01	1.4968e-01	6.0373e-02	2.0519e-02	
3.5910e-02	-1.9540e-01	-1.6254e-02	8.9789e-02	1.4139e-01	1.9417e-01	2.3585e-01	2.0440e-01	2.0473e-01	8.0439e-02	
-5.7337e-01	1.6898e-01	1.1104e-01	6.8466e-02	1.7723e-02	6.5351e-02	1.7545e-01	2.1619e-01	3.2397e-01	1.9194e-01	
-1.3322e+00	6.7134e-01	2.0346e-01	1.2604e-02	-5.8662e-02	1.5727e-02	1.5674e-01	2.1775e-01	4.1066e-01	3.5801e-01 


#numu CC inclusive differential cross section per nucleon as a
function of muon energy (11 bins)
4.5874e-01	3.7946e-01	4.8896e-02	-5.3582e-03	1.2031e-02	1.0396e-02	1.2533e-02	-6.7483e-02	-9.7748e-02	-1.6854e-01	7.0822e-01	
2.9069e-01	4.6840e-01	2.5527e-01	6.1158e-02	3.9142e-02	-2.4195e-02	-2.8704e-02	-8.2488e-02	-2.0524e-02	2.7702e-02	1.8245e-01	
5.6052e-02	1.8503e-01	5.0584e-01	3.1641e-01	1.9498e-02	-7.7589e-02	-2.2774e-02	-1.2244e-02	6.0357e-02	1.6835e-01	-4.2144e-01	
-1.3174e-02	3.5821e-03	2.9557e-01	5.1967e-01	8.0335e-02	3.9906e-02	8.1090e-02	4.8683e-02	4.3362e-03	-8.6207e-02	-9.0164e-03	
-3.4463e-02	3.5079e-02	5.9595e-02	1.7351e-01	3.7764e-01	3.0992e-01	1.5030e-01	-8.7295e-03	-5.8947e-02	-1.2272e-01	2.1277e-01	
-5.5462e-03	3.9465e-02	-1.0851e-01	3.8886e-02	3.4578e-01	4.1601e-01	2.4141e-01	8.4502e-02	-4.7505e-02	-1.1521e-01	2.3805e-01	
-2.6535e-03	-1.5678e-02	-1.0752e-01	1.0577e-01	1.1679e-01	2.6161e-01	3.0000e-01	2.4549e-01	1.0424e-01	-5.0458e-02	9.7259e-02	
-5.6911e-02	-4.3693e-02	1.5268e-02	1.2599e-01	-5.7240e-02	7.0256e-02	2.3542e-01	3.0318e-01	2.4417e-01	1.9188e-01	-3.3301e-02	
-1.0375e-01	-1.8279e-02	1.1643e-01	2.7686e-02	-6.2359e-02	-2.4925e-02	1.0208e-01	2.0058e-01	2.6244e-01	4.3141e-01	2.5337e-01	
-5.5883e-02	3.7308e-03	7.8151e-02	-3.4466e-02	-1.3313e-02	-9.0612e-03	-1.0159e-03	5.1781e-02	1.2371e-01	3.9977e-01	9.4239e-01	
1.3760e-02	1.8101e-03	-1.7302e-02	2.0142e-03	2.4902e-03	3.2833e-03	-5.4134e-03	-6.2561e-03	8.4081e-03	7.0901e-02	8.2482e-01

#numu CC inclusive differential cross section per nucleon as a
function of energy transfer to argon nucleus (8 bins)
4.8434e-01	3.4442e-01	1.5875e-01	6.3569e-02	-2.0985e-02	-1.6404e-01	-5.6073e-01	1.3663e+00	
3.0227e-01	4.2162e-01	2.6100e-01	5.8924e-02	-3.0814e-03	-6.9907e-02	-1.5024e-01	3.3786e-01	
1.5580e-01	2.8756e-01	3.3631e-01	1.6363e-01	1.4525e-01	1.3693e-01	2.7400e-01	-9.8001e-01	
8.5368e-02	2.4275e-02	1.9662e-01	2.4879e-01	3.1919e-01	3.2870e-01	3.6719e-01	-1.2812e+00	
2.3764e-02	-6.5579e-02	7.7656e-02	2.0249e-01	3.1287e-01	3.6087e-01	4.6930e-01	-8.5754e-01	
-2.3968e-02	-4.0283e-02	3.5597e-02	9.2448e-02	1.7548e-01	2.5765e-01	5.6401e-01	-1.5818e-02	
-2.0941e-02	-2.9006e-03	1.6604e-02	6.1848e-03	3.4397e-02	9.6693e-02	4.1353e-01	9.6754e-01	
9.8729e-03	-1.5411e-03	-6.2961e-03	-5.2690e-03	-3.5441e-03	2.1775e-03	6.3540e-02	8.6137e-01	

==> anc/microboone_cc_inclusive_cov_mat.txt <==
This file contains the covariance matrices for the three measurements
of the muon-neutrino charged-current inclusive cross section. Redundant
information is included as the covariance matrix is symmetric.

#numu CC inclusive total cross section per nucleon as a function
of neutrino energy (10 bins)
1.9092e-03	2.2217e-03	1.8432e-03	1.5673e-03	1.4234e-03	1.1805e-03	6.6587e-04	-2.5176e-04	-1.4774e-03	-2.8676e-03	
2.2217e-03	4.3060e-03	4.5562e-03	3.6377e-03	2.4906e-03	1.2586e-03	2.6210e-04	1.1545e-04	1.2077e-03	3.2431e-03	
1.8432e-03	4.5562e-03	6.7132e-03	6.3833e-03	3.8760e-03	1.3025e-03	7.4324e-04	2.2222e-03	4.3174e-03	6.1583e-03	
1.5673e-03	3.6377e-03	6.3833e-03	7.4180e-03	6.1436e-03	4.2731e-03	3.7548e-03	4.2886e-03	4.4271e-03	3.9693e-03	
1.4234e-03	2.4906e-03	3.8760e-03	6.1436e-03	8.7505e-03	9.9670e-03	9.1006e-03	6.6888e-03	4.1483e-03	3.2170e-03	
1.1805e-03	1.2586e-03	1.3025e-03	4.2731e-03	9.9670e-03	1.4383e-02	1.4835e-02	1.2194e-02	9.5685e-03	1.0507e-02	
6.6587e-04	2.6210e-04	7.4324e-04	3.7548e-03	9.1006e-03	1.4835e-02	1.9432e-02	2.2432e-02	2.4470e-02	2.9667e-02	
-2.5176e-04	1.1545e-04	2.2222e-03	4.2886e-03	6.6888e-03	1.2194e-02	2.2432e-02	3.5234e-02	4.6649e-02	6.0280e-02	
-1.4774e-03	1.2077e-03	4.3174e-03	4.4271e-03	4.1483e-03	9.5685e-03	2.4470e-02	4.6649e-02	6.9751e-02	9.6804e-02	
-2.8676e-03	3.2431e-03	6.1583e-03	3.9693e-03	3.2170e-03	1.0507e-02	2.9667e-02	6.0280e-02	9.6804e-02	1.4288e-01	


#numu CC inclusive differential cross section per nucleon as a
function of muon energy (11 bins)
6.3991e-03	6.0830e-03	4.0260e-03	3.4202e-03	3.0221e-03	2.7890e-03	2.0649e-03	8.4417e-04	-6.0206e-05	7.7270e-05	3.9718e-04	
6.0830e-03	7.5211e-03	6.3880e-03	4.8466e-03	4.2290e-03	3.3392e-03	2.1738e-03	1.3510e-03	1.0657e-03	8.7993e-04	3.4446e-04	
4.0260e-03	6.3880e-03	7.5430e-03	6.0818e-03	4.1803e-03	2.7466e-03	2.2761e-03	2.4178e-03	2.3516e-03	1.4275e-03	2.1058e-04	
3.4202e-03	4.8466e-03	6.0818e-03	6.1311e-03	4.1480e-03	3.1188e-03	3.0808e-03	2.8327e-03	1.9499e-03	9.2822e-04	2.8463e-04	
3.0221e-03	4.2290e-03	4.1803e-03	4.1480e-03	5.6593e-03	5.1934e-03	3.1718e-03	1.5212e-03	1.0383e-03	9.2467e-04	3.3643e-04	
2.7890e-03	3.3392e-03	2.7466e-03	3.1188e-03	5.1934e-03	5.3623e-03	3.4968e-03	1.6043e-03	8.3110e-04	7.7939e-04	3.6557e-04	
2.0649e-03	2.1738e-03	2.2761e-03	3.0808e-03	3.1718e-03	3.4968e-03	3.5462e-03	2.7831e-03	1.5775e-03	7.1883e-04	3.2699e-04	
8.4417e-04	1.3510e-03	2.4178e-03	2.8327e-03	1.5212e-03	1.6043e-03	2.7831e-03	3.2428e-03	2.3954e-03	1.0326e-03	2.3796e-04	
-6.0206e-05	1.0657e-03	2.3516e-03	1.9499e-03	1.0383e-03	8.3110e-04	1.5775e-03	2.3954e-03	2.4194e-03	1.3674e-03	1.9071e-04	
7.7270e-05	8.7993e-04	1.4275e-03	9.2822e-04	9.2467e-04	7.7939e-04	7.1883e-04	1.0326e-03	1.3674e-03	1.0758e-03	2.2302e-04	
3.9718e-04	3.4446e-04	2.1058e-04	2.8463e-04	3.3643e-04	3.6557e-04	3.2699e-04	2.3796e-04	1.9071e-04	2.2302e-04	1.5214e-04


#numu CC inclusive differential cross section per nucleon as a
function of energy transfer to argon nucleus (8 bins)
1.6436e-02	1.3798e-02	9.8264e-03	4.5554e-03	7.5314e-04	-1.2332e-03	-1.2450e-03	-1.4177e-04	
1.3798e-02	1.4624e-02	1.1970e-02	4.7418e-03	6.7348e-04	-2.9842e-04	-1.7823e-04	-1.5695e-04	
9.8264e-03	1.1970e-02	1.2172e-02	7.0473e-03	3.3854e-03	1.8463e-03	8.5079e-04	-6.9049e-05	
4.5554e-03	4.7418e-03	7.0473e-03	8.1497e-03	6.5149e-03	3.5406e-03	9.9346e-04	1.1805e-04	
7.5314e-04	6.7348e-04	3.3854e-03	6.5149e-03	6.2236e-03	3.6541e-03	1.1242e-03	2.2775e-04	
-1.2332e-03	-2.9842e-04	1.8463e-03	3.5406e-03	3.6541e-03	2.6797e-03	1.2861e-03	2.5977e-04	
-1.2450e-03	-1.7823e-04	8.5079e-04	9.9346e-04	1.1242e-03	1.2861e-03	9.9850e-04	2.3596e-04	
-1.4177e-04	-1.5695e-04	-6.9049e-05	1.1805e-04	2.2775e-04	2.5977e-04	2.3596e-04	1.1304e-04

==> anc/microboone_cc_inclusive_cross_section.txt <==
# This file contains three tables of the cross section measurements.
The columns are bin index, bin start, bin end, flux weighted bin center, cross section
and the total uncertainty, respectively. The total uncertainty comes from
the square-root of the covariance matrix diagonal entries.

## numu CC inclusive total cross section per nucleon as a function
of neutrino energy 
1	0.2	    0.54	0.3818	0.3367	0.04369
2	0.54	0.705	0.622	0.6751	0.06562
3	0.705	0.805	0.7546	0.9309	0.08193
4	0.805	0.92	0.8615	1.092	0.08613
5	0.92	1.05	0.9833	1.192	0.09354
6	1.05	1.2	    1.122	1.234	0.1199
7	1.2	    1.375	1.282	1.292	0.1394
8	1.375	1.57	1.463	1.401	0.1877
9	1.57	2.05	1.735	1.571	0.2641
10	2.05	4.0	    2.619	1.977	0.378


## numu CC inclusive differential cross section per nucleon as a
function of muon energy
1	0.106	0.226	0.1781	0.5278	0.07999
2	0.226	0.296	0.2625	0.9569	0.08672
3	0.296	0.386	0.3411	1.201	0.08685
4	0.386	0.505	0.4446	1.127	0.0783
5	0.505	0.577	0.5403	1.013	0.07523
6	0.577	0.659	0.6174	0.8428	0.07323
7	0.659	0.753	0.7051	0.7294	0.05955
8	0.753	0.861	0.8052	0.6472	0.05695
9	0.861	0.984	0.9194	0.5286	0.04919
10	0.984	1.285	1.114	0.2798	0.0328
11	1.285	2.506	1.6	    0.04339	0.01233


## numu CC inclusive differential cross section per nucleon as a
function of energy transfer to argon nucleus
1	0.03	0.15	0.1028	1.257	0.1282
2	0.15	0.275	0.2129	1.355	0.1209
3	0.275	0.411	0.3434	1.438	0.1103
4	0.411	0.502	0.453	1.111	0.09028
5	0.502	0.614	0.5539	0.7434	0.07889
6	0.614	0.75	0.6776	0.4326	0.05177
7	0.75	1.12	0.9064	0.1697	0.0316
8	1.12	2.5	    1.465	0.01551	0.01063
